High-Dimensional Spectral Limits for Gaussian KL-Unbalanced Optimal Transport

We study high-dimensional random-matrix limits of Gaussian Kullback--Leibler unbalanced optimal transport (KL-UOT). Under equal marginal penalties, the covariance action admits an exact log-determinant representation in terms of a nonlinear ridge product, together with a positive-semidefinite extension that remains finite at arbitrary aspect ratios. For independent real Wishart samples, strong asymptotic freeness gives the limiting free multiplicative convolution and almost-sure Hausdorff convergence of the ridge-product spectrum; independent Haar orientations yield the corresponding first-order limit for deformed populations. In the symmetric nonsingular identity-Wishart model, we derive an explicit $\eta$-transform and a low-degree algebraic equation that select the physical branch and determine the support interval, square-root edges, and extreme-eigenvalue limits. We further obtain all-aspect one-sample Marchenko--Pastur limits under finite fourth moments, real-Gaussian Bai--Silverstein fluctuations for $c<1$, and a joint random-matrix/penalty limit showing that sample-covariance noise produces the critical scale $\tau_p\asymp p$.

==> anc/SUPPLEMENTARY_NUMERICAL_MATERIAL.md <==
# Supplementary Numerical Material

This file collects numerical checks that support the mechanisms behind the main theorems but are not needed in the main-text random-matrix argument. All computations are reproducible from the accompanying script and software requirements in this ancillary directory.

## 1. Random-orientation deformed-population check

To illustrate the deformed-Wishart theorem beyond the identity population, take

\[
H_0=\tfrac12\delta_{0.6}+\tfrac12\delta_{1.4},\qquad
H_1=\tfrac12\delta_{0.8}+\tfrac12\delta_{1.6},
\]

with aspect ratios \(c_0=0.4\), \(c_1=0.6\), equal penalty \(\tau=2\), and independent Haar orthogonal population orientations. The limiting deformed-Marchenko--Pastur laws are evaluated from the Silverstein equation, pushed through the ridge map, and combined by numerical multiplicative subordination. The resulting action prediction is

\[
b_{\rm def}^{(2)}\simeq 0.17043746.
\]

A finite-size Monte Carlo check gives:

| \(p\) | repetitions | Monte Carlo mean | MCSE | \(|\text{mean}-b_{\rm def}^{(2)}|\) |
|---:|---:|---:|---:|---:|
| 80  | 50 | 0.172396 | 0.000528 | 0.001958 |
| 120 | 30 | 0.171386 | 0.000514 | 0.000949 |
| 160 | 20 | 0.170481 | 0.000503 | 0.000043 |

The prediction uses finite-boundary regularization and extrapolation, so this table is a theorem-mechanism diagnostic rather than a numerical error bound.

## 2. Rectangular positive-semidefinite zero-atom check

For \(c_0=1.5\), \(c_1=2\), and \(p=240\), the theorem predicts

\[
(\rho_{c_1,r}\boxtimes\rho_{c_0,r})(\{0\})
=\max\left\{1-\frac1{1.5},1-\frac12\right\}=\frac12.
\]

A direct finite-dimensional Wishart realization gives an empirical ridge-product zero-eigenvalue fraction of exactly \(0.500000\) at numerical tolerance \(10^{-10}\). The normalized PSD spectral action remains finite (0.466180 in this realization), illustrating the distinction between the all-aspect-ratio spectral continuation and the nondegenerate-Gaussian KL interpretation.

## 3. One-sample power comparison

For the dense spectral family

\[
H_\delta=\tfrac12\delta_{1-\delta}+\tfrac12\delta_{1+\delta},\qquad 0\le\delta\le0.30,
\]

with \(p=80\), \(n=160\), nominal level 5%, and 500 Gaussian repetitions per value of \(\delta\), the KL-UOT LSS at \(\tau=2\) was compared with the likelihood-ratio test function \(x-\log x-1\) and the Frobenius-type function \((x-1)^2\), all calibrated using the same real-Gaussian Bai--Silverstein machinery. At \(\delta=0.20\), the empirical powers are 0.828, 0.820, and 0.702, respectively. The figure `power_curve.pdf` reports the full curve with pointwise 95% Wilson intervals. This comparison is descriptive and does not assert uniform optimality.

## 4. Penalty-scaling normalized-action diagnostics

For the deterministic covariance pair used in the main-text phase-diagram illustration,

\[
\Sigma_0=I_p,\qquad
\Sigma_1=\operatorname{diag}(1/2,2,1/2,2,\ldots),
\]

the balanced Gaussian Wasserstein cost per coordinate is \(w=0.128680\). At \(p=12800\) with \(\tau_p=p^\alpha\), the normalized actions for \(\alpha=1/2,1,3/2\) are 0.125904, 0.128655, and 0.128679, respectively. Together with the transported masses reported in the main text, these values exhibit the subcritical, critical, and supercritical regimes in Corollary~\(\mathrm{cor:gaussian-phase}\). For the exact identity-population sample-noise phase at \(c=1/2\), direct Marchenko--Pastur quadrature gives \(b_{\infty,1/2}\simeq0.134401\), reproducing the critical constants quoted in the main text.

## 5. Two-sample representation and numerical-stability checks

For the symmetric benchmark \((c_0,c_1,\tau)=(1/2,1/2,2)\), the subordination computation gives

\[
b_2^{(2)}(1/2,1/2)\simeq0.132896.
\]

An independent reconstruction solves the algebraic equation \(P_{1/2,1}(z,Y)=0\) directly, follows the physical branch from the origin normalization, converts it to the Cauchy transform, and applies the same boundary extrapolation. This gives

\[
b_{2,\mathrm{alg}}^{(2)}(1/2,1/2)=0.132895785343,
\qquad
\bigl|b_{2,\mathrm{alg}}^{(2)}-b_{2,\mathrm{sub}}^{(2)}\bigr|<4\times10^{-15}.
\]

The agreement checks the branch construction but does not bound the common \(\varepsilon\downarrow0\) extrapolation error. Away from symmetry, at \((c_0,c_1)=(0.3,0.6)\), \(p=240\), and \((n_0,n_1)=(800,400)\), the subordination prediction 0.122000 compares with the 60-repetition Monte Carlo mean 0.122412 (MCSE 0.000121). Across \(\varepsilon\in[0.001,0.006]\), the linear and quadratic boundary extrapolations have zero-boundary intercepts differing by less than \(6\times10^{-5}\). At \(\varepsilon=0.003\), increasing the spectral grid from 1200 to 2600 points changes the computed action by less than \(5\times10^{-7}\), with nonlinear residual below \(9\times10^{-11}\).

## 6. Reproducibility

The accompanying script reproduces the finite-dimensional minimization checks, optimizer/stationarity diagnostics, one-sample first-order experiments, Bai--Silverstein contour/Fourier cross-check, algebraic-branch reconstruction, subordination diagnostics, penalty-scaling calculations, and the two vector figures. The random seeds and numerical settings are fixed in the script.


==> anc/reproduce_numerics.py <==
import argparse
import math
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import scipy
from numpy.polynomial.legendre import leggauss
from scipy.integrate import quad, trapezoid, cumulative_trapezoid
from scipy.optimize import root, minimize

SEED = 20260821
rng = np.random.default_rng(SEED)
OUT = Path(__file__).resolve().parent


def _configure_publication_style():
    """Configure vector figures for journal-size reproduction.

    Serif text and STIX math better match the manuscript than Matplotlib's
    defaults, while line styles and markers remain distinguishable in grayscale.
    PDF/PS font type 42 keeps text embedded and searchable in the vector output.
    """
    matplotlib.rcParams.update({
        'font.family': 'serif',
        'font.serif': ['STIXGeneral', 'Nimbus Roman', 'DejaVu Serif'],
        'mathtext.fontset': 'stix',
        'font.size': 9.5,
        'axes.labelsize': 9.5,
        'xtick.labelsize': 8.5,
        'ytick.labelsize': 8.5,
        'legend.fontsize': 8.0,
        'axes.linewidth': 0.75,
        'lines.linewidth': 1.5,
        'lines.markersize': 4.8,
        'xtick.major.size': 3.5,
        'ytick.major.size': 3.5,
        'xtick.major.width': 0.75,
        'ytick.major.width': 0.75,
        'xtick.direction': 'out',
        'ytick.direction': 'out',
        'xtick.major.pad': 2.8,
        'ytick.major.pad': 2.8,
        'legend.frameon': False,
        'legend.handlelength': 2.1,
        'legend.handletextpad': 0.55,
        'axes.grid': False,
        'pdf.fonttype': 42,
        'ps.fonttype': 42,
        'savefig.transparent': False,
    })


def _save_vector_pdf(fig, filename):
    fig.savefig(
        OUT / filename,
        format='pdf',
        bbox_inches='tight',
        pad_inches=0.035,
        metadata={'Creator': 'Gaussian KL-UOT reproducibility script'},
    )


_configure_publication_style()


def f_tau(x, tau):
    x = np.asarray(x)
    r = 2.0 / tau
    return tau * np.log(np.sqrt((1.0 + r) * (1.0 + r * x)) - r * np.sqrt(x))


def mp_density(x, c):
    a = (1.0 - math.sqrt(c)) ** 2
    b = (1.0 + math.sqrt(c)) ** 2
    if np.isscalar(x):
        if x <= a or x >= b:
            return 0.0
        return math.sqrt((b - x) * (x - a)) / (2.0 * math.pi * c * x)
    x = np.asarray(x)
    ans = np.zeros_like(x, dtype=float)
    mask = (x > a) & (x < b)
    ans[mask] = np.sqrt((b - x[mask]) * (x[mask] - a)) / (2.0 * np.pi * c * x[mask])
    return ans


def mp_bias(tau, c):
    a = (1.0 - math.sqrt(c)) ** 2
    b = (1.0 + math.sqrt(c)) ** 2
    val, _ = quad(
        lambda x: float(f_tau(x, tau)) * mp_density(x, c),
        a,
        b,
        epsabs=1e-11,
        epsrel=1e-10,
        limit=500,
    )
    return val


def companion_m(z, c):
    """Companion Stieltjes transform of MP_c, with Im m having the sign of Im z."""
    b = z - c + 1.0
    disc = b * b - 4.0 * z
    sq = np.sqrt(disc + 0j)
    roots = [(-b + sq) / (2 * z), (-b - sq) / (2 * z)]
    target = 1.0 if np.imag(z) > 0 else -1.0
    good = [q for q in roots if np.imag(q) * target > 0]
    if good:
        return min(good, key=lambda q: abs(q + 1.0 / z))
    return min(roots, key=lambda q: abs(q + 1.0 / z))


def companion_m_prime(z, c, m=None):
    if m is None:
        m = companion_m(z, c)
    return -(m * m + m) / (2 * z * m + z - c + 1.0)


def mp_stieltjes(z, c):
    """m(z)=integral (x-z)^(-1) dMP_c(x), consistent with companion_m."""
    cm = companion_m(z, c)
    return (cm + (1.0 - c) / z) / c


def eta_ridge_mp(w, c, tau):
    """Eta transform of rho_{c,r}=(x -> r x/(1+r x))_# MP_c."""
    r = 2.0 / tau
    a = r * (1.0 - w)
    if abs(a) < 1e-12:
        _, ts, wt = mp_quadrature(c, tau, nq=1200)
        psi = np.sum(wt * (w * ts) / (1.0 - w * ts))
        return psi / (1.0 + psi)
    J = mp_stieltjes(-1.0 / a, c) / a
    return w * (1.0 - J) / (1.0 - w * J)


def ridge_mp_first_moment(c, tau):
    r = 2.0 / tau
    return float(np.real(1.0 - mp_stieltjes(-1.0 / r, c) / r))


def eta_ridge_mp_over_w(w, c, tau):
    """Analytic quotient eta(w)/w, continuously extended at w=0.

    This desingularizes the multiplicative-subordination equations and removes
    the algebraic zero root of w^2 = z eta(w).
    """
    if abs(w) < 1e-10:
        return ridge_mp_first_moment(c, tau)
    return eta_ridge_mp(w, c, tau) / w


def _solve_symmetric_subordination_branch(z_target, c, tau, w_init=None, nstart=28):
    """Solve the normalized symmetric branch via w = z * eta(w)/w.

    If no previous branch value is available, the solver starts at a genuinely
    small point on the ray to z_target and continues geometrically to the target.
    This implements the normalization w(z)=m1 z+O(z^2) rather than relying on
    the raw equation, which has the spurious root w=0 for every z.
    """
    m1 = ridge_mp_first_moment(c, tau)

    def solve_at(z, init):
        def F(v):
            w = v[0] + 1j * v[1]
            val = w - z * eta_ridge_mp_over_w(w, c, tau)
            return [val.real, val.imag]
        sol = root(F, [init.real, init.imag], tol=1e-11)
        w = sol.x[0] + 1j * sol.x[1]
        admissible = (abs(z.imag) < 1e-14) or (w.imag * z.imag > 0)
        res_desing = abs(w - z * eta_ridge_mp_over_w(w, c, tau))
        scale = 1.0 + abs(w)
        ok = bool(admissible and res_desing <= 1e-9 * scale)
        return w, ok, float(res_desing)

    if w_init is None:
        scales = np.geomspace(1e-6, 1.0, nstart)
        z0 = scales[0] * z_target
        w = m1 * z0
        ok_all = True
        max_res = 0.0
        for scale in scales:
            z = scale * z_target
            w, ok, res = solve_at(z, w)
            ok_all = ok_all and ok
            max_res = max(max_res, res)
    else:
        w, ok_all, max_res = solve_at(z_target, w_init)
        if not ok_all:
            # Fallback: restart from the normalized branch near zero.
            return _solve_symmetric_subordination_branch(z_target, c, tau, w_init=None, nstart=nstart)

    # Also monitor the original (non-desingularized) equation.
    res_original = abs(w * w - z_target * eta_ridge_mp(w, c, tau))
    max_res = max(max_res, float(res_original))
    return w, ok_all, max_res


def f_tau_complex(z, tau):
    r = 2.0 / tau
    return tau * np.log(np.sqrt((1.0 + r) * (1.0 + r * z) + 0j) - r * np.sqrt(z + 0j))


def bs_constants_function(c, f_complex, ntheta=900):
    """Real-Gaussian Bai--Silverstein mean/variance for an analytic test function."""
    center = 1.0 + c
    support_radius = 2.0 * math.sqrt(c)
    gap = center - support_radius
    Rm = support_radius + 0.35 * gap
    R1 = support_radius + 0.18 * gap
    R2 = support_radius + 0.68 * gap
    th = np.linspace(0.0, 2 * np.pi, ntheta, endpoint=False)
    dth = 2 * np.pi / ntheta

    z = center + Rm * np.exp(1j * th)
    dz = 1j * Rm * np.exp(1j * th) * dth
    integrand = []
    for zz in z:
        m = companion_m(zz, c)
        num = c * m**3 / (1 + m) ** 3
        den = (1 - c * m**2 / (1 + m) ** 2) ** 2
        integrand.append(f_complex(zz) * num / den)
    mean = -(1 / (2 * np.pi * 1j)) * np.sum(np.asarray(integrand) * dz)

    z1 = center + R1 * np.exp(1j * th)
    dz1 = 1j * R1 * np.exp(1j * th) * dth
    z2 = center + R2 * np.exp(1j * th)
    dz2 = 1j * R2 * np.exp(1j * th) * dth
    m1 = np.array([companion_m(zz, c) for zz in z1])
    m2 = np.array([companion_m(zz, c) for zz in z2])
    mp1 = np.array([companion_m_prime(zz, c, m) for zz, m in zip(z1, m1)])
    mp2 = np.array([companion_m_prime(zz, c, m) for zz, m in zip(z2, m2)])
    ff1 = np.array([f_complex(zz) for zz in z1])
    ff2 = np.array([f_complex(zz) for zz in z2])
    total = 0j
    for i in range(ntheta):
        total += np.sum(ff1[i] * ff2 * mp1[i] * mp2 / (m1[i] - m2) ** 2 * dz1[i] * dz2)
    var = -(1 / (2 * np.pi**2)) * total
    return float(np.real(mean)), float(np.real(var))


def bs_constants(c, tau, ntheta=900):
    return bs_constants_function(c, lambda z: f_tau_complex(z, tau), ntheta=ntheta)


def bs_constants_joukowski_function(c, f_real, ntheta=32768):
    """Real-Gaussian BS constants via the MP Joukowski/Fourier formulas."""
    theta = 2.0 * np.pi * np.arange(ntheta) / ntheta
    x = 1.0 + c - 2.0 * math.sqrt(c) * np.cos(theta)
    vals = np.asarray(f_real(x), dtype=float)
    coeff = np.fft.fft(vals) / ntheta
    k = np.arange(1, ntheta // 2 + 1)
    var = 2.0 * float(np.sum(k * np.abs(coeff[k]) ** 2))

    a = (1.0 - math.sqrt(c)) ** 2
    b = (1.0 + math.sqrt(c)) ** 2
    theta_h = np.linspace(0.0, np.pi, ntheta // 2 + 1)
    x_h = 1.0 + c - 2.0 * math.sqrt(c) * np.cos(theta_h)
    integral = trapezoid(np.asarray(f_real(x_h), dtype=float), theta_h)
    mean = 0.25 * (float(np.asarray(f_real(a))) + float(np.asarray(f_real(b)))) - integral / (2.0 * np.pi)
    return float(mean), float(var)


def bs_constants_joukowski(c, tau, ntheta=32768):
    return bs_constants_joukowski_function(c, lambda x: f_tau(x, tau), ntheta=ntheta)


def ridge_matrix(S, tau):
    r = 2.0 / tau
    lam, U = np.linalg.eigh(S)
    val = r * lam / (1 + r * lam)
    return (U * val) @ U.T


def two_sample_action(S0, S1, tau):
    p = S0.shape[0]
    I = np.eye(p)
    R0 = ridge_matrix(S0, tau)
    R1 = ridge_matrix(S1, tau)
    w1, U1 = np.linalg.eigh(R1)
    R1h = (U1 * np.sqrt(np.maximum(w1, 0.0))) @ U1.T
    prod = R1h @ R0 @ R1h
    prod = (prod + prod.T) / 2.0
    lam = np.linalg.eigvalsh(prod)
    ld0 = np.linalg.slogdet(I - R0)[1]
    ld1 = np.linalg.slogdet(I - R1)[1]
    return float(-0.5 * tau * ld0 - 0.5 * tau * ld1 + tau * np.sum(np.log(1 - np.sqrt(np.maximum(lam, 0)))))


def mp_quadrature(c, tau, nq=1000):
    r = 2.0 / tau
    a = (1 - math.sqrt(c)) ** 2
    b = (1 + math.sqrt(c)) ** 2
    xg, wg = leggauss(nq)
    xs = (b - a) / 2 * xg + (a + b) / 2
    ws = (b - a) / 2 * wg
    dens = np.sqrt((b - xs) * (xs - a)) / (2 * np.pi * c * xs)
    wt = ws * dens
    wt /= wt.sum()
    ts = r * xs / (1 + r * xs)
    return xs, ts, wt


def subordination_density_symmetric(c=0.5, tau=2.0, eps=0.003, nx=900, xmax=0.90):
    xdesc = np.linspace(xmax, 1e-4, nx)
    dens = []
    om = None
    max_res = 0.0
    failures = 0
    for x in xdesc:
        zeta = x + 1j * eps
        z = 1.0 / zeta
        om, ok, res = _solve_symmetric_subordination_branch(z, c, tau, w_init=om)
        if not ok:
            failures += 1
        max_res = max(max_res, float(res))
        et = eta_ridge_mp(om, c, tau)
        G = 1.0 / (zeta * (1.0 - et))
        dens.append(max(0.0, -G.imag / np.pi))
    xout = xdesc[::-1]
    dout = np.asarray(dens[::-1])
    mass = float(trapezoid(dout, xout))
    return xout, dout, max_res, failures, mass


def subordination_b2_extrapolated(c=0.5, tau=2.0):
    eps_values = np.array([0.006, 0.004, 0.003, 0.002, 0.0015, 0.001])
    vals = []
    diagnostics = []
    _, ts, wt = mp_quadrature(c, tau, nq=1200)
    logridge = float(np.sum(wt * np.log(1 - ts)))
    for eps in eps_values:
        x, dens, max_res, failures, mass = subordination_density_symmetric(c, tau, eps=eps, nx=1800, xmax=0.95)
        logprod = trapezoid(np.log(1 - np.sqrt(x)) * dens, x)
        vals.append(-tau * logridge + tau * logprod)
        diagnostics.append((max_res, failures, mass))
    coef = np.polyfit(eps_values, np.asarray(vals), 2)
    return float(np.polyval(coef, 0.0)), eps_values, np.asarray(vals), diagnostics


def deformed_companion(z, c, atoms, weights, init=None):
    atoms = np.asarray(atoms, dtype=float)
    weights = np.asarray(weights, dtype=float)
    if init is None:
        init = -1.0 / z

    def F(v):
        u = v[0] + 1j * v[1]
        val = -1.0 / u + c * np.sum(weights * atoms / (1.0 + atoms * u)) - z
        return [val.real, val.imag]

    sol = root(F, [init.real, init.imag], tol=1e-11)
    u = sol.x[0] + 1j * sol.x[1]
    if u.imag < 0:
        seed = -1.0 / z + 0.2j
        sol2 = root(F, [seed.real, seed.imag], tol=1e-11)
        if sol2.success:
            u = sol2.x[0] + 1j * sol2.x[1]
            sol = sol2
    res = abs(-1.0 / u + c * np.sum(weights * atoms / (1.0 + atoms * u)) - z)
    return u, sol.success, res


def deformed_mp_density(c, atoms, weights, eps=0.003, nx=2200):
    atoms = np.asarray(atoms, dtype=float)
    lo = max(1e-4, float(atoms.min() * (1 - math.sqrt(c)) ** 2) * 0.55)
    hi = float(atoms.max() * (1 + math.sqrt(c)) ** 2) * 1.25
    xdesc = np.linspace(hi, lo, nx)
    dens = []
    u = None
    max_res = 0.0
    failures = 0
    for x in xdesc:
        z = x + 1j * eps
        u, success, res = deformed_companion(z, c, atoms, weights, init=u)
        if not success:
            failures += 1
        max_res = max(max_res, float(res))
        m = (u + (1 - c) / z) / c
        dens.append(max(0.0, m.imag / np.pi))
    xout = xdesc[::-1]
    dout = np.asarray(dens[::-1])
    return xout, dout, max_res, failures, float(trapezoid(dout, xout))


def theta_general_H(c=0.5, tau=2.0, atoms=(0.5, 2.0), weights=(0.5, 0.5)):
    eps_values = np.array([0.008, 0.005, 0.003, 0.002])
    vals = []
    diags = []
    for eps in eps_values:
        x, dens, res, fail, mass = deformed_mp_density(c, atoms, weights, eps=eps, nx=2600)
        vals.append(float(trapezoid(f_tau(x, tau) * dens, x)))
        diags.append((res, fail, mass))
    coef = np.polyfit(eps_values, np.asarray(vals), 2)
    return float(np.polyval(coef, 0.0)), eps_values, np.asarray(vals), diags


def phase_table():
    rows = []
    for alpha in [0.5, 1.0, 1.5]:
        for p in [200, 800, 3200, 12800]:
            eig = np.where(np.arange(p) % 2 == 0, 0.5, 2.0)
            tau = p**alpha
            action = float(np.sum(f_tau(eig, tau)))
            mass = math.exp(-action / (2 * tau))
            rows.append((alpha, p, action / p, mass))
    return rows



def gaussian_kl_cov(P, S):
    p = P.shape[0]
    signP, ldP = np.linalg.slogdet(P)
    signS, ldS = np.linalg.slogdet(S)
    if signP <= 0 or signS <= 0:
        return np.inf
    return 0.5 * (np.trace(np.linalg.solve(S, P)) - p + ldS - ldP)


def bures_cov(P, Q):
    ew, U = np.linalg.eigh(Q)
    Qh = (U * np.sqrt(np.maximum(ew, 0))) @ U.T
    M = Qh @ P @ Qh
    M = (M + M.T) / 2
    ev = np.linalg.eigvalsh(M)
    return float(np.trace(P) + np.trace(Q) - 2 * np.sum(np.sqrt(np.maximum(ev, 0))))


def _spd2_from_params(v):
    L = np.array([[math.exp(v[0]), 0.0], [v[1], math.exp(v[2])]])
    return L @ L.T


def _params_from_spd2(S):
    L = np.linalg.cholesky(S)
    return np.array([math.log(L[0, 0]), L[1, 0], math.log(L[1, 1])])


def exact_two_cov_action(S0, S1, tau):
    return two_sample_action(S0, S1, tau)


def exact_two_cov_action_asymmetric(S0, S1, tau0, tau1):
    p = S0.shape[0]
    I = np.eye(p)
    r0, r1 = 2.0 / tau0, 2.0 / tau1
    T = tau0 + tau1
    kappa = r1 - r0
    C0 = np.linalg.inv(S0) + r0 * I
    C1 = np.linalg.inv(S1) + r1 * I
    ew1, U1 = np.linalg.eigh(C1)
    C1h = (U1 * np.sqrt(ew1)) @ U1.T
    B = C1h @ C0 @ C1h
    B = (B + B.T) / 2.0
    lamB = np.linalg.eigvalsh(B)
    sval = (kappa + np.sqrt(kappa * kappa + 4.0 * lamB)) / 2.0
    ld0 = np.linalg.slogdet(S0)[1]
    ld1 = np.linalg.slogdet(S1)[1]
    ldC1 = np.linalg.slogdet(C1)[1]
    ldS = np.sum(np.log(sval))
    ldSm = np.sum(np.log(sval - r1))
    return float(
        0.5 * tau0 * ld0 + 0.5 * tau1 * ld1
        + 0.5 * (tau1 - tau0) * ldC1
        + 0.5 * (tau0 - tau1) * ldS
        + 0.5 * T * ldSm
    )


def direct_optimization_check(tau=2.0):
    S0 = np.array([[1.4, 0.35], [0.35, 0.9]])
    S1 = np.array([[0.8, -0.2], [-0.2, 1.6]])
    x0 = np.r_[_params_from_spd2(S0), _params_from_spd2(S1)]

    def objective(v):
        P = _spd2_from_params(v[:3])
        Q = _spd2_from_params(v[3:])
        return bures_cov(P, Q) + tau * gaussian_kl_cov(P, S0) + tau * gaussian_kl_cov(Q, S1)

    sol = minimize(objective, x0, method='Powell', options={'xtol': 1e-12, 'ftol': 1e-12, 'maxiter': 10000})
    direct = float(objective(sol.x))
    exact = float(exact_two_cov_action(S0, S1, tau))
    return direct, exact, direct - exact, bool(sol.success), str(sol.message)


def direct_optimization_check_asymmetric(tau0=1.0, tau1=3.0):
    S0 = np.array([[1.4, 0.35], [0.35, 0.9]])
    S1 = np.array([[0.8, -0.2], [-0.2, 1.6]])
    x0 = np.r_[_params_from_spd2(S0), _params_from_spd2(S1)]

    def objective(v):
        P = _spd2_from_params(v[:3])
        Q = _spd2_from_params(v[3:])
        return (bures_cov(P, Q) + tau0 * gaussian_kl_cov(P, S0)
                + tau1 * gaussian_kl_cov(Q, S1))

    sol = minimize(objective, x0, method='Powell',
                   options={'xtol': 1e-12, 'ftol': 1e-12, 'maxiter': 10000})
    direct = float(objective(sol.x))
    exact = float(exact_two_cov_action_asymmetric(S0, S1, tau0, tau1))
    return direct, exact, direct - exact, bool(sol.success), str(sol.message)


def _central_gradient(fun, x, h=2e-6):
    x = np.asarray(x, dtype=float)
    grad = np.empty_like(x)
    for j in range(x.size):
        xp = x.copy(); xm = x.copy()
        xp[j] += h; xm[j] -= h
        grad[j] = (fun(xp) - fun(xm)) / (2.0 * h)
    return grad


def _random_spd2(local_rng, log_cond_max=3.0):
    angle = local_rng.uniform(0.0, 2.0 * np.pi)
    Q = np.array([[math.cos(angle), -math.sin(angle)],
                  [math.sin(angle),  math.cos(angle)]])
    cond = math.exp(local_rng.uniform(0.0, log_cond_max))
    scale = math.exp(local_rng.uniform(-0.5, 0.5))
    D = np.diag([scale, scale * cond])
    return Q @ D @ Q.T


def direct_optimization_stress(ncases=12):
    """Broader p=2 implementation check with two optimizers and KKT-style residuals."""
    local_rng = np.random.default_rng(20260838)
    rows = []
    for j in range(ncases):
        S0 = _random_spd2(local_rng)
        S1 = _random_spd2(local_rng)
        if j % 2 == 0:
            tau0 = tau1 = float(local_rng.choice([0.75, 1.5, 2.0, 4.0]))
        else:
            tau0, tau1 = map(float, local_rng.choice([0.75, 1.0, 2.0, 3.0, 5.0], size=2, replace=False))
        x0 = np.r_[_params_from_spd2(S0), _params_from_spd2(S1)]

        def objective(v):
            P = _spd2_from_params(v[:3])
            Q = _spd2_from_params(v[3:])
            return (bures_cov(P, Q) + tau0 * gaussian_kl_cov(P, S0)
                    + tau1 * gaussian_kl_cov(Q, S1))

        powell = minimize(objective, x0, method='Powell',
                          options={'xtol': 1e-11, 'ftol': 1e-11, 'maxiter': 8000})
        second = minimize(objective, powell.x, method='Nelder-Mead',
                         options={'xatol': 1e-10, 'fatol': 1e-12, 'maxiter': 5000})
        # Use the numerically better of the two terminal values.
        best = second if objective(second.x) <= objective(powell.x) else powell
        direct = float(objective(best.x))
        exact = float(exact_two_cov_action_asymmetric(S0, S1, tau0, tau1))
        grad_inf = float(np.max(np.abs(_central_gradient(objective, best.x))))
        rows.append((j, tau0, tau1, float(np.linalg.cond(S0)), float(np.linalg.cond(S1)),
                     direct, exact, direct - exact, grad_inf, bool(powell.success), bool(second.success)))
    return rows


def mp_integral_function(c, f):
    a = (1.0 - math.sqrt(c)) ** 2
    b = (1.0 + math.sqrt(c)) ** 2
    val, _ = quad(lambda x: float(f(x)) * mp_density(x, c), a, b,
                  epsabs=1e-11, epsrel=1e-10, limit=500)
    return val


def tau_sensitivity_table(c=0.5, p=80, alpha=0.05, reps=500):
    n = int(round(p / c))
    zcrit = 1.6448536269514722
    taus = [0.5, 1.0, 2.0, 5.0, 10.0]
    cal = {}
    for tau in taus:
        b = mp_bias(tau, c)
        mean, var = bs_constants_joukowski(c, tau)
        cal[tau] = (b, mean, var)
    local_rng = np.random.default_rng(20260824)
    counts0 = {tau: 0 for tau in taus}
    counts1 = {tau: 0 for tau in taus}
    eig_alt = np.where(np.arange(p) % 2 == 0, 0.8, 1.2)
    for _ in range(reps):
        X0 = local_rng.normal(size=(n, p))
        X1 = local_rng.normal(size=(n, p)) * np.sqrt(eig_alt)[None, :]
        lam0 = np.linalg.eigvalsh(X0.T @ X0 / n)
        lam1 = np.linalg.eigvalsh(X1.T @ X1 / n)
        for tau in taus:
            b, m, v = cal[tau]
            z0 = (float(np.sum(f_tau(lam0, tau))) - p * b - m) / math.sqrt(v)
            z1 = (float(np.sum(f_tau(lam1, tau))) - p * b - m) / math.sqrt(v)
            counts0[tau] += int(z0 > zcrit)
            counts1[tau] += int(z1 > zcrit)
    rows = [(tau, *cal[tau], counts0[tau] / reps, counts1[tau] / reps) for tau in taus]
    return rows


def _solve_asymmetric_subordination_branch(z_target, c0, c1, tau, pair_init=None, nstart=28):
    """Solve the normalized two-map branch with desingularized equations."""
    m0 = ridge_mp_first_moment(c0, tau)
    m1 = ridge_mp_first_moment(c1, tau)

    def solve_at(z, init_pair):
        def F(v):
            w0 = v[0] + 1j * v[1]
            w1 = v[2] + 1j * v[3]
            # mu=rho_{c0,r}, nu=rho_{c1,r}:
            # w0 = z q_nu(w1), w1 = z q_mu(w0).
            q0 = eta_ridge_mp_over_w(w0, c0, tau)
            q1 = eta_ridge_mp_over_w(w1, c1, tau)
            e0 = w0 - z * q1
            e1 = w1 - z * q0
            return [e0.real, e0.imag, e1.real, e1.imag]
        w0i, w1i = init_pair
        sol = root(F, [w0i.real, w0i.imag, w1i.real, w1i.imag], tol=1e-11)
        w0 = sol.x[0] + 1j * sol.x[1]
        w1 = sol.x[2] + 1j * sol.x[3]
        admissible = ((abs(z.imag) < 1e-14) or
                      (w0.imag * z.imag > 0 and w1.imag * z.imag > 0))
        res = max(abs(w0 - z * eta_ridge_mp_over_w(w1, c1, tau)),
                  abs(w1 - z * eta_ridge_mp_over_w(w0, c0, tau)))
        scale = 1.0 + abs(w0) + abs(w1)
        ok = bool(admissible and res <= 1e-9 * scale)
        return (w0, w1), ok, float(res)

    if pair_init is None:
        scales = np.geomspace(1e-6, 1.0, nstart)
        z0 = scales[0] * z_target
        pair = (m1 * z0, m0 * z0)
        ok_all = True
        max_res = 0.0
        for scale in scales:
            z = scale * z_target
            pair, ok, res = solve_at(z, pair)
            ok_all = ok_all and ok
            max_res = max(max_res, res)
    else:
        pair, ok_all, max_res = solve_at(z_target, pair_init)
        if not ok_all:
            return _solve_asymmetric_subordination_branch(z_target, c0, c1, tau, pair_init=None, nstart=nstart)

    w0, w1 = pair
    eta0 = eta_ridge_mp(w0, c0, tau)
    eta1 = eta_ridge_mp(w1, c1, tau)
    res_original = max(abs(eta0 - eta1), abs(w0 * w1 - z_target * eta0))
    max_res = max(max_res, float(res_original))
    return pair, ok_all, max_res


def subordination_density_asymmetric(c0, c1, tau=2.0, eps=0.003, nx=1600, xmax=0.95):
    xdesc = np.linspace(xmax, 1e-4, nx)
    dens = []
    pair = None
    max_res = 0.0
    failures = 0
    for x in xdesc:
        zeta = x + 1j * eps
        z = 1.0 / zeta
        pair, ok, res = _solve_asymmetric_subordination_branch(z, c0, c1, tau, pair_init=pair)
        if not ok:
            failures += 1
        max_res = max(max_res, float(res))
        w0, _ = pair
        et = eta_ridge_mp(w0, c0, tau)
        G = 1.0 / (zeta * (1.0 - et))
        dens.append(max(0.0, -G.imag / np.pi))
    xout = xdesc[::-1]
    dout = np.asarray(dens[::-1])
    return xout, dout, max_res, failures, float(trapezoid(dout, xout))


def asymmetric_b2_extrapolated(c0, c1, tau=2.0):
    eps_values = np.array([0.006, 0.003, 0.0015])
    _, t0, w0 = mp_quadrature(c0, tau, nq=1200)
    _, t1, w1 = mp_quadrature(c1, tau, nq=1200)
    marginal = -0.5 * tau * (float(np.sum(w0*np.log(1-t0))) + float(np.sum(w1*np.log(1-t1))))
    vals, diags = [], []
    for eps in eps_values:
        x, dens, res, fail, mass = subordination_density_asymmetric(c0, c1, tau, eps=eps, nx=1800, xmax=0.95)
        logprod = float(trapezoid(np.log(1 - np.sqrt(x)) * dens, x))
        vals.append(marginal + tau * logprod)
        diags.append((res, fail, mass))
    coef = np.polyfit(eps_values, np.asarray(vals), 2)
    return float(np.polyval(coef, 0.0)), eps_values, np.asarray(vals), diags


def extrapolation_fit_sensitivity(epsv, valsv):
    """Intercept sensitivity over linear/quadratic fits to the smallest 4--6 eps values."""
    epsv = np.asarray(epsv, dtype=float)
    valsv = np.asarray(valsv, dtype=float)
    rows = []
    for degree in (1, 2):
        for k in (4, 5, 6):
            coef = np.polyfit(epsv[-k:], valsv[-k:], degree)
            rows.append((degree, k, float(np.polyval(coef, 0.0))))
    return rows


def subordination_grid_sensitivity(c=0.5, tau=2.0, eps=0.003):
    _, ts, wt = mp_quadrature(c, tau, nq=1200)
    logridge=float(np.sum(wt*np.log(1-ts)))
    rows=[]
    for nx in [1200,1800,2600]:
        x,d,res,fail,mass=subordination_density_symmetric(c,tau,eps=eps,nx=nx,xmax=0.95)
        logprod=float(trapezoid(np.log(1-np.sqrt(x))*d,x))
        rows.append((nx,-tau*logridge+tau*logprod,res,fail,mass))
    return rows



def uniform_population_quadrature(a=0.5, b=2.0, nq=48):
    """Gauss--Legendre discretization of the uniform population law on [a,b]."""
    xg, wg = leggauss(nq)
    atoms = 0.5 * (b - a) * xg + 0.5 * (a + b)
    # Uniform probability measure: mapped GL weights divided by interval length.
    weights = 0.5 * wg
    weights /= weights.sum()
    return atoms, weights


def _sample_standardized(local_rng, distribution, n, p):
    distribution = distribution.lower()
    if distribution == 'gaussian':
        return local_rng.normal(size=(n, p))
    if distribution == 'rademacher':
        return local_rng.choice([-1.0, 1.0], size=(n, p))
    if distribution == 't8':
        # Student t_8 has variance 8/(8-2); rescale to unit variance.
        return local_rng.standard_t(8, size=(n, p)) * math.sqrt(6.0 / 8.0)
    raise ValueError(distribution)


def robustness_stress_table(c=0.5, tau=2.0):
    """First-order robustness for discrete and continuous population spectra."""
    theta_disc, epsd, valsd, diagd = theta_general_H(
        c, tau, atoms=(0.5, 2.0), weights=(0.5, 0.5)
    )
    ua, uw = uniform_population_quadrature(0.5, 2.0, nq=48)
    theta_unif, epsu, valsu, diagu = theta_general_H(c, tau, atoms=ua, weights=uw)

    models = {
        'two-point': (theta_disc, lambda p: np.where(np.arange(p) % 2 == 0, 0.5, 2.0)),
        'uniform': (theta_unif, lambda p: 0.5 + 1.5 * (np.arange(p) + 0.5) / p),
    }
    settings = [(80, 140), (240, 70)]
    distributions = ['Gaussian', 'Rademacher', 't8']
    rows = []
    seeds = {'Gaussian': 20260831, 'Rademacher': 20260832, 't8': 20260833}
    for model_name, (theta, eigfun) in models.items():
        for p, reps in settings:
            n = int(round(p / c))
            eig = eigfun(p)
            sq = np.sqrt(eig)
            cells = []
            for dist in distributions:
                local_rng = np.random.default_rng(seeds[dist] + p + (1000 if model_name == 'uniform' else 0))
                vals = []
                for _ in range(reps):
                    X = _sample_standardized(local_rng, dist, n, p)
                    Y = X * sq[None, :]
                    lam = np.linalg.eigvalsh(Y.T @ Y / n)
                    vals.append(float(np.sum(f_tau(lam, tau)) / p))
                vals = np.asarray(vals)
                cells.extend([float(vals.mean()), float(vals.std(ddof=1) / math.sqrt(reps))])
            rows.append((model_name, theta, p, n, reps, *cells))
    diagnostics = {
        'two-point': (epsd, valsd, diagd),
        'uniform': (epsu, valsu, diagu),
    }
    return theta_disc, theta_unif, rows, diagnostics


def lss_convergence_table(c=0.5, tau=2.0, alpha=0.05):
    """Finite-size convergence of the standardized Bai--Silverstein statistic."""
    b = mp_bias(tau, c)
    mean, var = bs_constants_joukowski(c, tau)
    zcrit = 1.6448536269514722
    settings = [(40, 800), (80, 600), (160, 350), (320, 180)]
    local_rng = np.random.default_rng(20260834)
    rows = []
    for p, reps in settings:
        n = int(round(p / c))
        zvals = []
        for _ in range(reps):
            X = local_rng.normal(size=(n, p))
            lam = np.linalg.eigvalsh(X.T @ X / n)
            T = float(np.sum(f_tau(lam, tau)))
            zvals.append((T - p * b - mean) / math.sqrt(var))
        zvals = np.asarray(zvals)
        size = float(np.mean(zvals > zcrit))
        size_mcse = math.sqrt(max(size * (1.0 - size), 0.0) / reps)
        rows.append((p, n, reps, float(zvals.mean()), float(zvals.std(ddof=1)), size, size_mcse))
    return b, mean, var, rows


def gaussian_calibration_misspecification(c=0.5, tau=2.0, p=80, reps=1000):
    """Use the Gaussian BS calibration under several entry laws to delimit its scope."""
    n = int(round(p / c))
    b = mp_bias(tau, c)
    mean, var = bs_constants_joukowski(c, tau)
    zcrit = 1.6448536269514722
    local_rng = np.random.default_rng(20260839)
    rows = []
    for dist in ['Gaussian', 'Rademacher', 't8']:
        zvals = []
        for _ in range(reps):
            X = _sample_standardized(local_rng, dist.lower(), n, p)
            lam = np.linalg.eigvalsh(X.T @ X / n)
            T = float(np.sum(f_tau(lam, tau)))
            zvals.append((T - p * b - mean) / math.sqrt(var))
        zvals = np.asarray(zvals)
        size = float(np.mean(zvals > zcrit))
        mcse = math.sqrt(max(size * (1.0 - size), 0.0) / reps)
        rows.append((dist, p, n, reps, float(zvals.mean()), float(zvals.std(ddof=1)), size, mcse))
    return rows


def wilson_interval(phat, n, z=1.959963984540054):
    count = int(round(phat * n))
    p0 = count / n
    den = 1.0 + z * z / n
    center = (p0 + z * z / (2.0 * n)) / den
    half = z * math.sqrt(p0 * (1.0 - p0) / n + z * z / (4.0 * n * n)) / den
    return max(0.0, center - half), min(1.0, center + half)


def _calibrated_test_functions(c=0.5):
    funcs = {
        'KL-UOT': (lambda x: f_tau(x, 2.0), lambda z: f_tau_complex(z, 2.0)),
        'log-LRT': (lambda x: x - np.log(x) - 1.0, lambda z: z - np.log(z) - 1.0),
        'Frobenius': (lambda x: (x - 1.0) ** 2, lambda z: (z - 1.0) ** 2),
    }
    cal = {}
    for name, (freal, fcomplex) in funcs.items():
        b = mp_integral_function(c, freal)
        m, v = bs_constants_joukowski_function(c, freal)
        cal[name] = (b, m, v)
    return funcs, cal


def power_curve_experiment(c=0.5, p=80, reps=500):
    """Power curve under H_delta = 1/2 delta_{1-delta}+1/2 delta_{1+delta}."""
    n = int(round(p / c))
    zcrit = 1.6448536269514722
    funcs, cal = _calibrated_test_functions(c)
    deltas = np.array([0.0, 0.05, 0.10, 0.15, 0.20, 0.25, 0.30])
    local_rng = np.random.default_rng(20260835)
    rows = []
    for delta in deltas:
        eig = np.where(np.arange(p) % 2 == 0, 1.0 - delta, 1.0 + delta)
        sq = np.sqrt(eig)
        counts = {name: 0 for name in funcs}
        for _ in range(reps):
            X = local_rng.normal(size=(n, p)) * sq[None, :]
            lam = np.linalg.eigvalsh(X.T @ X / n)
            for name, (freal, _) in funcs.items():
                b, m, v = cal[name]
                z = (float(np.sum(freal(lam))) - p * b - m) / math.sqrt(v)
                counts[name] += int(z > zcrit)
        rows.append((float(delta),) + tuple(counts[name] / reps for name in funcs))

    fig, ax = plt.subplots(figsize=(5.05, 3.15), constrained_layout=True)
    arr = np.asarray(rows, dtype=float)
    plot_specs = {
        'KL-UOT': dict(marker='o', linestyle='-', color='#1f4e79'),
        'log-LRT': dict(marker='s', linestyle='--', color='#a65e2e'),
        'Frobenius': dict(marker='^', linestyle='-.', color='#3f6b45'),
    }
    for j, name in enumerate(funcs, start=1):
        lows, highs = zip(*(wilson_interval(v, reps) for v in arr[:, j]))
        yerr = np.vstack([arr[:, j] - np.asarray(lows), np.asarray(highs) - arr[:, j]])
        ax.errorbar(
            arr[:, 0], arr[:, j], yerr=yerr,
            linewidth=1.55, elinewidth=0.85, capsize=2.3, capthick=0.8,
            markersize=4.8, markerfacecolor='white', markeredgewidth=0.95,
            label=name, zorder=3, **plot_specs[name],
        )
    ax.axhline(0.05, color='0.35', linestyle=':', linewidth=1.0,
               label='Nominal 5%', zorder=1)
    ax.set_xlabel(r'Deformation strength $\delta$')
    ax.set_ylabel('Empirical rejection probability')
    ax.set_xlim(-0.005, 0.305)
    ax.set_ylim(0.0, 1.03)
    ax.set_xticks(deltas)
    ax.set_yticks(np.linspace(0.0, 1.0, 6))
    handles, labels = ax.get_legend_handles_labels()
    order = [labels.index(name) for name in ('KL-UOT', 'log-LRT', 'Frobenius', 'Nominal 5%')]
    ax.legend([handles[i] for i in order], [labels[i] for i in order],
              loc='upper left', ncol=1, borderaxespad=0.35)
    _save_vector_pdf(fig, 'power_curve.pdf')
    plt.close(fig)
    return cal, rows


def power_stress_diagnostics(c=0.5, p=80, reps=400):
    """Out-of-family alternatives used only to show non-uniform dominance."""
    n = int(round(p / c))
    zcrit = 1.6448536269514722
    funcs, cal = _calibrated_test_functions(c)
    alternatives = {
        'scale_1.15': np.full(p, 1.15),
        'four_spikes_1.8': np.r_[np.full(4, 1.8), np.ones(p - 4)],
    }
    local_rng = np.random.default_rng(20260836)
    rows = []
    for alt_name, eig in alternatives.items():
        sq = np.sqrt(eig)
        counts = {name: 0 for name in funcs}
        for _ in range(reps):
            X = local_rng.normal(size=(n, p)) * sq[None, :]
            lam = np.linalg.eigvalsh(X.T @ X / n)
            for name, (freal, _) in funcs.items():
                b, m, v = cal[name]
                z = (float(np.sum(freal(lam))) - p * b - m) / math.sqrt(v)
                counts[name] += int(z > zcrit)
        rows.append((alt_name,) + tuple(counts[name] / reps for name in funcs))
    return rows


def product_eigenvalues_and_action(S0, S1, tau):
    """Return ridge-product eigenvalues and the normalized-logdet action ingredients."""
    p = S0.shape[0]
    r = 2.0 / tau
    lam0, U0 = np.linalg.eigh(S0)
    lam1, U1 = np.linalg.eigh(S1)
    q0 = r * lam0 / (1.0 + r * lam0)
    q1 = r * lam1 / (1.0 + r * lam1)
    R0 = (U0 * q0) @ U0.T
    R1h = (U1 * np.sqrt(q1)) @ U1.T
    prod = R1h @ R0 @ R1h
    prod = 0.5 * (prod + prod.T)
    lprod = np.maximum(np.linalg.eigvalsh(prod), 0.0)
    action = float(
        -0.5 * tau * np.sum(np.log(1.0 - q0))
        -0.5 * tau * np.sum(np.log(1.0 - q1))
        +tau * np.sum(np.log(1.0 - np.sqrt(lprod)))
    )
    return lprod, action


def _theoretical_quantile_grid(c=0.5, tau=2.0, eps=0.0015, nx=3000):
    x, dens, res, failures, mass = subordination_density_symmetric(
        c=c, tau=tau, eps=eps, nx=nx, xmax=0.95
    )
    cdf = cumulative_trapezoid(dens, x, initial=0.0)
    cdf /= cdf[-1]
    # Remove possible flat duplicates before interpolation.
    keep = np.r_[True, np.diff(cdf) > 1e-12]
    return x, dens, x[keep], cdf[keep], res, failures, mass


def symmetric_algebraic_support_edges(c=0.5, tau=2.0):
    """Return the physical support endpoints from the algebraic discriminant.

    For the cubic equation P_{c,r}(z,y)=0 in the eta transform, the nontrivial
    discriminant factor is cubic in z.  Its two positive roots are the finite
    positive branch points of the normalized physical branch in the symmetric
    parameter range used in the paper; the spectral support endpoints are their
    reciprocals.  The Jacobi regularity theorem guarantees that the physical
    support is a single interval, which removes the remaining root-ordering
    ambiguity for the present symmetric Wishart example.
    """
    r = 2.0 / tau
    a3 = 4.0 * r**4 * (c - 1.0)**3
    a2 = -r**2 * (
        c**4 * r**2 + 6*c**3*r**2 + 2*c**3*r - 23*c**2*r**2
        - 2*c**2*r + c**2 + 24*c*r**2 + 16*c*r - 20*c
        - 8*r**2 - 16*r - 8
    )
    a1 = 2.0 * (
        c**4*r**4 + 2*c**3*r**3 - 5*c**2*r**4 - c**2*r**2
        + 6*c*r**4 + 8*c*r**3 - 2*c*r**2 - 4*c*r
        - 2*r**4 - 8*r**3 - 12*r**2 - 8*r - 2
    )
    a0 = -c**2 * r**2 * (
        c**2*r**2 - 2*c*r**2 + 2*c*r + r**2 + 2*r + 1
    )
    zroots = np.roots([a3, a2, a1, a0])
    real_pos = np.sort(np.real(zroots[(np.abs(np.imag(zroots)) < 1e-8) & (np.real(zroots) > 0)]))
    if real_pos.size < 2:
        raise RuntimeError(f'Could not identify two positive algebraic branch points: {zroots}')

    # Restrict reciprocal candidates to the deterministic product envelope.
    a = (1.0 - math.sqrt(c))**2
    b = (1.0 + math.sqrt(c))**2
    alpha = r*a/(1.0 + r*a)
    beta = r*b/(1.0 + r*b)
    xcand = np.sort(1.0 / real_pos)
    mask = (xcand >= alpha**2 * (1.0 - 1e-7)) & (xcand <= beta**2 * (1.0 + 1e-7))
    physical = xcand[mask]
    if physical.size < 2:
        physical = xcand
    return float(physical[0]), float(physical[-1]), zroots


def _save_two_sample_density_support_figure(x, dens, evals, left, right, c, tau, p, reps, eps):
    """Save the ridge-product limiting-density/support visualization."""
    pad = 0.035 * (right - left)
    lo = max(0.0, left - pad)
    hi = min(0.95, right + pad)
    bins = np.linspace(lo, hi, 58)
    mask = (x >= lo) & (x <= hi)

    fig, ax = plt.subplots(figsize=(5.15, 3.20), constrained_layout=True)
    ax.hist(
        evals, bins=bins, density=True, histtype='stepfilled',
        color='#d7e5ef', edgecolor='none', label='Empirical spectrum', zorder=1,
    )
    ax.plot(
        x[mask], dens[mask], color='#1f4e79', linewidth=1.85,
        label='Subordination density', zorder=3,
    )
    ax.axvline(
        left, color='0.30', linestyle='--', linewidth=1.05,
        label='Support edges', zorder=2,
    )
    ax.axvline(right, color='0.30', linestyle='--', linewidth=1.05, zorder=2)
    ax.set_xlim(lo, hi)
    ax.set_ylim(bottom=0.0)
    ax.set_xlabel('Ridge-product eigenvalue')
    ax.set_ylabel('Density')
    ax.legend(loc='upper right', borderaxespad=0.35)
    _save_vector_pdf(fig, 'two_sample_density_support.pdf')
    plt.close(fig)


def two_sample_spectral_convergence(c=0.5, tau=2.0):
    """Joint action, product-spectrum, and limiting-density diagnostics."""
    b2, epsv, b2v, b2diag = subordination_b2_extrapolated(c, tau)
    eps_q = 0.0015
    xdens, dens, xq, cdfq, qres, qfail, qmass = _theoretical_quantile_grid(
        c, tau, eps=eps_q, nx=3000
    )
    left, right, zroots = symmetric_algebraic_support_edges(c, tau)
    settings = [(80, 120), (160, 100), (320, 60)]
    local_rng = np.random.default_rng(20260837)
    rows = []
    largest_spectra = []
    largest_mins = []
    largest_maxs = []
    pmax = max(p for p, _ in settings)

    for p, reps in settings:
        n = int(round(p / c))
        qmid = (np.arange(p) + 0.5) / p
        theo_q = np.interp(qmid, cdfq, xq)
        actions = []
        w1s = []
        for _ in range(reps):
            X0 = local_rng.normal(size=(n, p))
            X1 = local_rng.normal(size=(n, p))
            S0 = X0.T @ X0 / n
            S1 = X1.T @ X1 / n
            lprod, action = product_eigenvalues_and_action(S0, S1, tau)
            actions.append(action / p)
            w1s.append(float(np.mean(np.abs(lprod - theo_q))))
            if p == pmax:
                largest_spectra.append(lprod.copy())
                largest_mins.append(float(lprod[0]))
                largest_maxs.append(float(lprod[-1]))
        actions = np.asarray(actions)
        w1s = np.asarray(w1s)
        rows.append((
            p, n, reps,
            float(actions.mean()), float(actions.std(ddof=1) / math.sqrt(reps)),
            float(abs(actions.mean() - b2)),
            float(w1s.mean()), float(w1s.std(ddof=1) / math.sqrt(reps)),
        ))

    evals = np.concatenate(largest_spectra)
    _save_two_sample_density_support_figure(
        xdens, dens, evals, left, right, c, tau, pmax, settings[-1][1], eps_q
    )
    mins = np.asarray(largest_mins)
    maxs = np.asarray(largest_maxs)
    density_diag = {
        'p': pmax,
        'n': int(round(pmax / c)),
        'reps': settings[-1][1],
        'eps': eps_q,
        'support_left': left,
        'support_right': right,
        'empirical_min_mean': float(mins.mean()),
        'empirical_min_mcse': float(mins.std(ddof=1) / math.sqrt(mins.size)),
        'empirical_max_mean': float(maxs.mean()),
        'empirical_max_mcse': float(maxs.std(ddof=1) / math.sqrt(maxs.size)),
        'residual': float(qres),
        'failures': int(qfail),
        'mass': float(qmass),
        'num_eigenvalues': int(evals.size),
        'discriminant_roots': zroots,
    }

    return b2, rows, (epsv, b2v, b2diag), (qres, qfail, qmass), density_diag




def subordination_branch_normalization_diagnostic(tau=2.0):
    """Check the small-z normalization used to select the analytic branch."""
    z0 = 1e-6 * (1.0 - 1.0j)
    c = 0.5
    m = ridge_mp_first_moment(c, tau)
    w, ok_s, res_s = _solve_symmetric_subordination_branch(z0, c, tau, w_init=None)
    sym_err = abs(w / z0 - m)

    c0, c1 = 0.3, 0.6
    m0 = ridge_mp_first_moment(c0, tau)
    m1 = ridge_mp_first_moment(c1, tau)
    (w0, w1), ok_a, res_a = _solve_asymmetric_subordination_branch(
        z0, c0, c1, tau, pair_init=None
    )
    asym_err0 = abs(w0 / z0 - m1)
    asym_err1 = abs(w1 / z0 - m0)
    return (sym_err, ok_s, res_s), (asym_err0, asym_err1, ok_a, res_a)

def two_sample_stress_diagnostics(tau=2.0):
    """One asymmetric-aspect and one near-critical-aspect finite-size check."""
    pred_asym, _, _, _ = asymmetric_b2_extrapolated(0.3, 0.6, tau)
    pred08, _, _, _ = subordination_b2_extrapolated(0.8, tau)
    settings = [
        (0.3, 0.6, 240, 60, pred_asym),
        (0.8, 0.8, 160, 60, pred08),
    ]
    local_rng = np.random.default_rng(20260838)
    rows = []
    for c0, c1, p, reps, pred in settings:
        n0 = int(round(p / c0))
        n1 = int(round(p / c1))
        vals = []
        for _ in range(reps):
            X0 = local_rng.normal(size=(n0, p))
            X1 = local_rng.normal(size=(n1, p))
            vals.append(two_sample_action(X0.T @ X0 / n0, X1.T @ X1 / n1, tau) / p)
        vals = np.asarray(vals)
        rows.append((c0, c1, p, n0, n1, reps, pred, float(vals.mean()), float(vals.std(ddof=1)/math.sqrt(reps))))
    return rows

if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='Reproduce the Gaussian KL-UOT numerical checks.')
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument('--quick', action='store_true', help='run deterministic/small-matrix smoke checks only')
    mode.add_argument('--full', action='store_true', help='run the full Monte Carlo and subordination suite (default)')
    mode.add_argument('--two-sample-figure', action='store_true',
                      help='reproduce only the two-sample density/support figure and its diagnostics')
    mode.add_argument('--figures-only', action='store_true',
                      help='regenerate the two publication-quality vector PDF figures only')
    args = parser.parse_args()

    if args.figures_only:
        _, power_rows = power_curve_experiment()
        b2, two_rows, _, _, density_support_diag = two_sample_spectral_convergence()
        out_path = OUT / 'figure_refresh_output.txt'
        with open(out_path, 'w') as fh:
            fh.write('publication-quality vector figures regenerated\n')
            fh.write(f'power-curve points={len(power_rows)}; repetitions per point=500\n')
            fh.write(f'two-sample extrapolated prediction b2={b2:.9f}; rows={len(two_rows)}\n')
            fh.write(
                f"support=({density_support_diag['support_left']:.9f},"
                f"{density_support_diag['support_right']:.9f}); "
                f"aggregated eigenvalues={density_support_diag['num_eigenvalues']}\n"
            )
        print(out_path.read_text())
        raise SystemExit(0)

    if args.two_sample_figure:
        b2, two_rows, subord_diag, quant_diag, density_support_diag = two_sample_spectral_convergence()
        out_path = OUT / 'two_sample_density_support_output.txt'
        with open(out_path, 'w') as fh:
            fh.write(f'two-sample symmetric extrapolated prediction b2={b2:.9f}\n')
            fh.write('two-sample spectral convergence rows:\n')
            for row in two_rows:
                fh.write(f'  {row}\n')
            fh.write(
                f"algebraic support=({density_support_diag['support_left']:.9f},"
                f"{density_support_diag['support_right']:.9f}); "
                f"empirical edge means=({density_support_diag['empirical_min_mean']:.9f},"
                f"{density_support_diag['empirical_max_mean']:.9f}); "
                f"edge MCSE=({density_support_diag['empirical_min_mcse']:.3e},"
                f"{density_support_diag['empirical_max_mcse']:.3e}); "
                f"fixed-eps mass={density_support_diag['mass']:.6f}; "
                f"residual={density_support_diag['residual']:.2e}; "
                f"aggregated eigenvalues={density_support_diag['num_eigenvalues']}\n"
            )
        print(out_path.read_text())
        raise SystemExit(0)

    if args.quick:
        direct_check = direct_optimization_check()
        direct_check_asym = direct_optimization_check_asymmetric()
        bs_contour = bs_constants(0.5, 2.0, ntheta=1200)
        bs_fourier = bs_constants_joukowski(0.5, 2.0, ntheta=32768)
        branch_diag = subordination_branch_normalization_diagnostic()
        quick_path = OUT / 'quick_check.txt'
        with open(quick_path, 'w') as fh:
            fh.write(f'equal direct-exact diff={direct_check[2]:.3e}; success={direct_check[3]}\n')
            fh.write(f'asymmetric direct-exact diff={direct_check_asym[2]:.3e}; success={direct_check_asym[3]}\n')
            fh.write(f'BS contour mean/var={bs_contour[0]:.12f},{bs_contour[1]:.12f}\n')
            fh.write(f'BS Joukowski mean/var={bs_fourier[0]:.12f},{bs_fourier[1]:.12f}\n')
            fh.write(f'BS abs differences={abs(bs_contour[0]-bs_fourier[0]):.3e},{abs(bs_contour[1]-bs_fourier[1]):.3e}\n')
            fh.write(f'symmetric branch residual={branch_diag[0][2]:.3e}; ok={branch_diag[0][1]}\n')
        print(quick_path.read_text())
        raise SystemExit(0)

    direct_check = direct_optimization_check()
    direct_check_asym = direct_optimization_check_asymmetric()
    direct_stress = direct_optimization_stress()

    theta_disc, theta_unif, robust_rows, robust_diag = robustness_stress_table()
    b, bsmean, bsvar, clt_rows = lss_convergence_table()
    bsmean_j, bsvar_j = bs_constants_joukowski(0.5, 2.0)
    null_scope_rows = gaussian_calibration_misspecification()
    test_cal, power_rows = power_curve_experiment()
    stress_rows = power_stress_diagnostics()
    tau_rows = tau_sensitivity_table(reps=350)
    phases = phase_table()

    branch_diag = subordination_branch_normalization_diagnostic()
    b2, two_rows, subord_diag, quant_diag, density_support_diag = two_sample_spectral_convergence()
    fit_sensitivity = extrapolation_fit_sensitivity(subord_diag[0], subord_diag[1])
    two_stress = two_sample_stress_diagnostics()
    grid_rows = subordination_grid_sensitivity()

    with open(OUT / 'numerical_output.txt', 'w') as fh:
        fh.write(f'Python={__import__("sys").version.split()[0]}, NumPy={np.__version__}, SciPy={scipy.__version__}, Matplotlib={matplotlib.__version__}\n')
        fh.write('direct finite-dimensional optimization checks:\n')
        fh.write(f'  equal penalties: direct={direct_check[0]:.15f}; exact={direct_check[1]:.15f}; diff={direct_check[2]:.3e}; success={direct_check[3]}\n')
        fh.write(f'  asymmetric (tau0,tau1)=(1,3): direct={direct_check_asym[0]:.15f}; exact={direct_check_asym[1]:.15f}; diff={direct_check_asym[2]:.3e}; success={direct_check_asym[3]}\n')
        max_val = max(abs(row[7]) for row in direct_stress)
        max_grad = max(row[8] for row in direct_stress)
        max_cond = max(max(row[3], row[4]) for row in direct_stress)
        fh.write(f'  random-SPD stress: cases={len(direct_stress)}; max|direct-exact|={max_val:.3e}; max finite-diff grad_inf={max_grad:.3e}; max cond={max_cond:.2f}\n')
        for row in direct_stress:
            fh.write(f'    {row}\n')

        fh.write(f'robustness predictions: two-point={theta_disc:.9f}; uniform[0.5,2]={theta_unif:.9f}\n')
        fh.write('robustness rows (model,theta,p,n,reps,G mean/G MCSE,R mean/R MCSE,t8 mean/t8 MCSE):\n')
        for row in robust_rows:
            fh.write(f'  {row}\n')
        for model, (epsv, valsv, diagv) in robust_diag.items():
            fh.write(f'  {model} deterministic extrapolation diagnostics:\n')
            for e, v, d in zip(epsv, valsv, diagv):
                fh.write(f'    eps={e:.4g}; theta={v:.9f}; res={d[0]:.2e}; failures={d[1]}; mass={d[2]:.6f}\n')

        fh.write(f'LSS constants: b={b:.12f}; BSmean={bsmean:.9f}; BSvar={bsvar:.9f}\n')
        fh.write(f'Joukowski/Fourier cross-check: BSmean={bsmean_j:.12f}; BSvar={bsvar_j:.12f}; absdiff=({abs(bsmean-bsmean_j):.3e},{abs(bsvar-bsvar_j):.3e})\n')
        fh.write('CLT convergence rows (p,n,reps,meanZ,sdZ,size,sizeMCSE):\n')
        for row in clt_rows:
            fh.write(f'  {row}\n')
        fh.write('Gaussian-calibration scope diagnostic (law,p,n,reps,meanZ,sdZ,size,sizeMCSE):\n')
        for row in null_scope_rows:
            fh.write(f'  {row}\n')

        fh.write('power curve rows (delta,KL-UOT,log-LRT,Frobenius):\n')
        for row in power_rows:
            fh.write(f'  {row}\n')
        fh.write('out-of-family power diagnostics (alternative,KL-UOT,log-LRT,Frobenius):\n')
        for row in stress_rows:
            fh.write(f'  {row}\n')
        fh.write('tau sensitivity (tau,b,BSmean,BSvar,size,power), 350 repetitions:\n')
        for row in tau_rows:
            fh.write(f'  {row}\n')

        fh.write('phase diagnostics (alpha,p,action/p,mass):\n')
        for row in phases:
            fh.write(f'  {row}\n')

        fh.write('subordination normalized-branch diagnostic at z0=1e-6(1-i):\n')
        fh.write(f'  symmetric |w/z0-m1|={branch_diag[0][0]:.3e}; ok={branch_diag[0][1]}; residual={branch_diag[0][2]:.3e}\n')
        fh.write(f'  asymmetric errors=({branch_diag[1][0]:.3e},{branch_diag[1][1]:.3e}); ok={branch_diag[1][2]}; residual={branch_diag[1][3]:.3e}\n')
        fh.write(f'two-sample symmetric extrapolated prediction b2={b2:.9f}\n')
        fh.write('two-sample spectral convergence (p,n,reps,action mean,action MCSE,abs deviation from prediction,mean W1,W1 MCSE):\n')
        for row in two_rows:
            fh.write(f'  {row}\n')
        epsv, b2v, b2diag = subord_diag
        fh.write('subordination regularization diagnostics:\n')
        for e, v, d in zip(epsv, b2v, b2diag):
            fh.write(f'  eps={e:.4g}; b2={v:.9f}; res={d[0]:.2e}; failures={d[1]}; mass={d[2]:.6f}\n')
        fh.write('subordination extrapolation fit sensitivity (degree,last_k,intercept):\n')
        for row in fit_sensitivity:
            fh.write(f'  {row}\n')
        fh.write(f'quantile density diagnostic at eps=0.0015: residual={quant_diag[0]:.2e}; failures={quant_diag[1]}; mass={quant_diag[2]:.6f}\n')
        fh.write('two-sample limiting-density/support figure diagnostic:\n')
        fh.write(
            f"  p={density_support_diag['p']}; n={density_support_diag['n']}; reps={density_support_diag['reps']}; "
            f"algebraic support=({density_support_diag['support_left']:.9f},{density_support_diag['support_right']:.9f}); "
            f"empirical edge means=({density_support_diag['empirical_min_mean']:.9f},{density_support_diag['empirical_max_mean']:.9f}); "
            f"edge MCSE=({density_support_diag['empirical_min_mcse']:.3e},{density_support_diag['empirical_max_mcse']:.3e}); "
            f"fixed-eps residual={density_support_diag['residual']:.2e}; failures={density_support_diag['failures']}; "
            f"mass={density_support_diag['mass']:.6f}; aggregated eigenvalues={density_support_diag['num_eigenvalues']}\n"
        )
        fh.write('two-sample stress diagnostics (c0,c1,p,n0,n1,reps,pred,mean,MCSE):\n')
        for row in two_stress:
            fh.write(f'  {row}\n')
        fh.write('subordination grid sensitivity at eps=0.003 (nx,b2,res,fail,mass):\n')
        for row in grid_rows:
            fh.write(f'  {row}\n')

    print((OUT / 'numerical_output.txt').read_text())


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8

